Critical emergence of quantum theory, spacetime and gravity from generalised trace dynamics

Generalized trace dynamics (GTD) is a deterministic dynamics of aikyons (atoms of space-time-matter) whose near-equilibrium statistical mechanics yields quantum dynamics, while large anti-self-adjoint fluctuations drive spontaneous localisation and emergent classical spacetime. We separate two independent large limits: long-Connes-time coarse-graining of a finite system, which conditionally yields the quantum Ward identities, and the extensive many-aikyon/large-matrix limit required for a collective singularity. We turn the condensed-matter analogy of the E8 x omega E8 programme into a quantitative, falsifiable effective framework. Four coupled composite channels (bifermionic localisation, geometric soldering/Lorentz-Higgs, gauge-invariant electroweak, and matrix-valued flavour) define an exact susceptibility matrix and Legendre effective action, giving zero-mode and free-energy criteria for a common continuous or first-order transition. We pose the nonequilibrium problem in Schwinger-Keldysh form, define a projected fluctuation-dissipation defect and the martingale condition for Born probabilities, identify Newton's constant with the stiffness of the ordered geometric phase, and give conditions under which the Sakharov, constrained-BF, Jacobson, Padmanabhan and Verlinde descriptions of gravity are limits of one substrate. A regulated two-sector surrogate ensemble (a Myers-deformed geometric triple coupled to a matter matrix, with a Grassmann-regulated fermionic extension) shows that selected diagnostics are calculable: exact Adler-Millard charge conservation, a multi-channel first-order jump, a verified fluctuation-dissipation relation and its quench defect, and a fermionic spectral dimension d_s = 1.96 on the emergent two-sphere. The result is a calculational programme, not a completed derivation; the next step is the many-aikyon composite two-point matrix for GTD itself.

==> branch_action.py <==
#!/usr/bin/env python3
"""Branch-wise fermionic effective action at fixed alphat inside the dynamical
hysteresis window: does det(D^dag D) favour the gapped branch at the action level?"""
import numpy as np, json
np.seterr(over='ignore', invalid='ignore')
from dynamical_scan import HMCF, MF
from gtd_toy import Model, cold_start, sphere_start
from fermion import ferm_action
out={}
for at in (2.0, 2.4):
    for start in ('cold','sphere'):
        rng=np.random.default_rng(7300000+int(at*100)*10+(1 if start=='cold' else 2))
        m=Model(8,at,kappa=1.5)
        h=HMCF(m,dt=0.002,rng=rng)
        Q,M=(cold_start(8,rng) if start=='cold' else sphere_start(m,rng))
        for i in range(400):
            Q,M,dh,acc,_=h.trajectory(Q,M)
            if i%25==24:
                r=h.n_acc/h.n_try
                if r<0.6: h.dt=max(h.dt*0.7,8e-4)
                elif r>0.92: h.dt=min(h.dt*1.08,0.012)
                h.n_acc=h.n_try=0
        sf=[]; sb=[]
        for i in range(500):
            Q,M,dh,acc,_=h.trajectory(Q,M)
            if i%2==1:
                sf.append(ferm_action(Q,MF)); sb.append(m.action(Q,M))
        sf=np.array(sf); sb=np.array(sb)
        out[f"{at}_{start}"]=dict(SF=float(sf.mean()),SF_err=float(sf.std()/np.sqrt(len(sf))),
                                  SB=float(sb.mean()),SB_err=float(sb.std()/np.sqrt(len(sb))))
        print(f"at={at} {start}: <S_F,eff>={sf.mean():.1f}+-{sf.std()/np.sqrt(len(sf)):.1f}  "
              f"<S_B>={sb.mean():.1f}+-{sb.std()/np.sqrt(len(sb)):.1f}", flush=True)
json.dump(out,open('branch_action.json','w'))


==> dynamical_scan.py <==
#!/usr/bin/env python3
"""Dynamical Grassmann-regulated scan at N=8: HMC with the exact fermionic
determinant weight det(D^dag D) (N_f=2) in both the force and the Metropolis
test.  S_eff = S_B - Tr log(D^dag D).  Verifies exact bosonic Adler-Millard
conservation in the enlarged measure and measures the back-reaction of the
Grassmann sector on the geometric transition.
Output: ferm_dynamical.json"""
import numpy as np, json, time
np.seterr(over='ignore', invalid='ignore')
from gtd_toy import Model, cold_start, sphere_start, sample_momentum
from fermion import ferm_action, ferm_force, ferm_composites

MF = 0.2

class HMCF:
    """HMC for S_eff = S_B + S_Feff with exact stability guards (as in HMC)."""
    def __init__(self, model, dt=0.002, nsteps=10, rng=None):
        self.m = model; self.dt = dt; self.nsteps = nsteps
        self.rng = rng; self.n_acc = 0; self.n_try = 0

    def total_action(self, Q, M):
        return self.m.action(Q, M) + ferm_action(Q, MF)

    def forces(self, Q, M):
        FQ, FM = self.m.forces(Q, M)
        FF = ferm_force(Q, MF)
        FQ = [f+g for f, g in zip(FQ, FF)]
        # keep traceless sector exactly (fermionic force is traceless up to roundoff)
        FQ = [f - np.trace(f)/self.m.N*np.eye(self.m.N) for f in FQ]
        return FQ, FM

    def trajectory(self, Q, M):
        dt = self.dt; N = self.m.N; rng = self.rng
        PQ = [sample_momentum(N, rng, traceless=True) for _ in range(3)]
        PM = sample_momentum(N, rng)
        kin0 = 0.5*(sum(np.trace(p@p).real for p in PQ)+np.trace(PM@PM).real)
        H0 = kin0 + self.total_action(Q, M)
        q = [x.copy() for x in Q]; mm = M.copy()
        FQ, FM = self.forces(q, mm)
        PQ = [p-0.5*dt*f for p, f in zip(PQ, FQ)]; PM = PM-0.5*dt*FM
        for s in range(self.nsteps):
            q = [x+dt*p for x, p in zip(q, PQ)]; mm = mm+dt*PM
            FQ, FM = self.forces(q, mm)
            w = dt if s < self.nsteps-1 else 0.5*dt
            PQ = [p-w*f for p, f in zip(PQ, FQ)]; PM = PM-w*FM
        kin1 = 0.5*(sum(np.trace(p@p).real for p in PQ)+np.trace(PM@PM).real)
        H1 = kin1 + self.total_action(q, mm)
        self.n_try += 1
        dH = H1-H0
        if (not np.isfinite(dH)) or max(np.abs(x).max() for x in q+[mm]) > 200.0:
            return Q, M, np.inf, False, None
        herm = max(np.abs(x-x.conj().T).max() for x in q+[mm])
        scale = max(np.abs(x).max() for x in q+[mm])+1e-300
        if herm/scale > 1e-8:
            return Q, M, np.inf, False, None
        if self.rng.uniform() < np.exp(min(0.0, -dH)):
            self.n_acc += 1
            # Adler-Millard drift check data (start vs end of this trajectory)
            return q, mm, dH, True, (PQ, PM)
        return Q, M, dH, False, None

def am_norm(Q, PQ, M, PM):
    C = sum(a@b-b@a for a, b in zip(Q, PQ)) + M@PM-PM@M
    return C

def run_point(at, start, ntherm=400, nmeas=1200, seed=0):
    rng = np.random.default_rng(seed)
    m = Model(8, at, kappa=1.5)
    h = HMCF(m, dt=0.002, rng=rng)
    Q, M = (cold_start(8, rng) if start == 'cold' else sphere_start(m, rng))
    for i in range(ntherm):
        Q, M, dh, acc, _ = h.trajectory(Q, M)
        if i % 25 == 24:
            r = h.n_acc/h.n_try
            if r < 0.6: h.dt = max(h.dt*0.7, 8e-4)
            elif r > 0.92: h.dt = min(h.dt*1.08, 0.012)
            h.n_acc = h.n_try = 0
    obs = []; o6 = []
    for i in range(nmeas):
        Q, M, dh, acc, _ = h.trajectory(Q, M)
        if i % 2 == 1:
            o, nnc = m.composites(Q, M)
            obs.append(o)
        if i % 10 == 9:
            a6, b6, gap, lam, nu = ferm_composites(Q, MF)
            o6.append([a6, b6, gap, nu])
    obs = np.array(obs); o6 = np.array(o6)
    return dict(N=8, at=at, start=start, mean=obs.mean(0).tolist(),
                err=(obs.std(0)/np.sqrt(len(obs))).tolist(),
                o6b=float(o6[:, 1].mean()), gap=float(o6[:, 2].mean()), nu=float(o6[:, 3].mean()),
                acc=h.n_acc/max(h.n_try, 1), dt=h.dt)

if __name__ == '__main__':
    t0 = time.time(); out = []
    # explicit Adler-Millard conservation check in the enlarged measure
    rng = np.random.default_rng(99)
    m = Model(8, 2.6, kappa=1.5)
    Q, M = sphere_start(m, rng)
    PQ = [sample_momentum(8, rng, traceless=True) for _ in range(3)]
    PM = sample_momentum(8, rng)
    C0 = am_norm(Q, PQ, M, PM); n0 = np.linalg.norm(C0)
    q = [x.copy() for x in Q]; mm = M.copy(); dt = 0.004
    h = HMCF(m, rng=rng)
    FQ, FM = h.forces(q, mm)
    PQ = [p-0.5*dt*f for p, f in zip(PQ, FQ)]; PM = PM-0.5*dt*FM
    for s in range(300):
        q = [x+dt*p for x, p in zip(q, PQ)]; mm = mm+dt*PM
        FQ, FM = h.forces(q, mm)
        w = dt if s < 299 else 0.5*dt
        PQ = [p-w*f for p, f in zip(PQ, FQ)]; PM = PM-w*FM
    drift = np.linalg.norm(am_norm(q, PQ, mm, PM)-C0)/n0
    print(f"AM charge drift with dynamical fermions: {drift:.3e}", flush=True)
    ats = [1.6, 2.0, 2.2, 2.4, 2.6, 2.8, 3.0]
    for at in ats:
        for start in ('cold', 'sphere'):
            r = run_point(at, start, seed=7200000+int(round(at*100))*10+(1 if start == 'cold' else 2))
            out.append(r)
            print(f"dyn N=8 at={at} {start:6s}: o1={r['mean'][0]:.3f} o4={r['mean'][3]:.3f} "
                  f"o6b={r['o6b']:.4f} gap={r['gap']:.3f} acc={r['acc']:.2f} [{time.time()-t0:.0f}s]", flush=True)
    json.dump(dict(am_drift=float(drift), points=out), open('ferm_dynamical.json', 'w'))
    print('total', time.time()-t0)


==> fermion.py <==
#!/usr/bin/env python3
"""Grassmann (fermionic) sector for the surrogate ensemble.

Two degenerate Grassmann-valued N x N matrix-fermion flavours psi_f have
quadratic action

    S_F = sum_f psibar_f D[Q] psi_f,     D[Q] = sum_a sigma_a x ad_{Q_a} + m,

acting on the 2N^2-dimensional space (2-spinor) x (N x N matrices) with the
Hilbert-Schmidt inner product on the matrix factor.  ad_Q is Hermitian for
Hermitian Q and the sigma_a are Pauli matrices, so D is Hermitian. Each psi_f
and psibar_f has 2N^2 components, hence there are 4(2N^2) independent
Grassmann generators in total. Global
unitary covariance: ad_{UQU^dag} = U_ad ad_Q U_ad^dag with U_ad = kron(U, conj(U)),
hence det D[Q] is exactly U(N) invariant.  Integrating the fermions out exactly
(N_f = 2 degenerate flavours) gives the positive weight det(D^dag D) = (det D)^2
and the Grassmann-regulated effective action

    S_eff = S_B - Tr log(D^dag D).

For Q_a = phi L_a (fuzzy-sphere configurations) D reduces, up to normalisation
and the mass shift, to the Grosse-Klimcik-Presnajder Dirac operator of the fuzzy
two-sphere: integer-spaced levels with linearly growing degeneracies, hence a
spectral dimension d_s = 2.
"""
import numpy as np

SIG = [np.array([[0, 1], [1, 0]], dtype=complex),
       np.array([[0, -1j], [1j, 0]], dtype=complex),
       np.array([[1, 0], [0, -1]], dtype=complex)]

def ad_op(Q):
    N = Q.shape[0]
    I = np.eye(N)
    return np.kron(Q, I) - np.kron(I, Q.T)

def dirac(Q, m):
    """D = sum_a sigma_a x ad_{Q_a} + m, dense (2N^2 x 2N^2), Hermitian.
    Built by direct 2x2 block assembly (fast path; identical to the kron form)."""
    N = Q[0].shape[0]; n2 = N*N
    A = [ad_op(Q[a]) for a in range(3)]
    D = np.empty((2*n2, 2*n2), dtype=complex)
    I = m*np.eye(n2)
    D[:n2, :n2] = A[2] + I
    D[n2:, n2:] = -A[2] + I
    D[:n2, n2:] = A[0] - 1j*A[1]
    D[n2:, :n2] = A[0] + 1j*A[1]
    return D

def dirac_spectrum(Q, m):
    return np.linalg.eigvalsh(dirac(Q, m))

def ferm_composites(Q, m):
    """Fermion-derived even observables from exact Grassmann integration:
       o6a = Tr(D^-1)/(2N^2)     (condensate-like, sign-indefinite),
       o6b = m Tr(D^-2)/(2N^2)   (positive, IR/gap-sensitive),
       gap = min |lambda|; nu = mode-number fraction |lambda|<1 (bounded,
       gap-sensitive fermion-derived spectral channel, not itself a bilinear).
       Returns (o6a,o6b,gap,spectrum,nu)."""
    lam = dirac_spectrum(Q, m)
    dim = len(lam)
    return (float(np.sum(1.0/lam)/dim),
            float(m*np.sum(1.0/lam**2)/dim),
            float(np.min(np.abs(lam))), lam,
            float(np.mean(np.abs(lam) < 1.0)))   # nu: mode-number fraction below Lambda0=1

def counting_dimension(abs_lams, lam_grid):
    """Ensemble-averaged counting function N(Lambda) and local slope
       d ln N / d ln Lambda (the spectral-dimension flow of Eq. (weyl))."""
    al = np.sort(np.concatenate(abs_lams))
    ncfg = len(abs_lams)
    NL = np.searchsorted(al, lam_grid)/ncfg
    ln_l = np.log(lam_grid)
    ln_N = np.log(np.maximum(NL, 1e-12))
    ds = np.gradient(ln_N, ln_l)
    return NL, ds

def ferm_action(Q, m):
    """S_F,eff = -Tr log(D^dag D) = -2 log|det D|   (N_f = 2)."""
    sign, logabs = np.linalg.slogdet(dirac(Q, m))
    return -2.0*float(logabs)

def ferm_force(Q, m):
    """Hermitian force matrices F_a with dS_F,eff = sum_a Tr(F_a dQ_a) for
       Hermitian variations dQ_a.

       dS = -2 Re Tr(W dD),  W = (D^dag D)^{-1} D^dag  (= D^{-1} for Hermitian D),
       dD = sum_a kron(sigma_a, ad_{dQ_a}).
       With Wt[s',i',j',s,i,j] = W[(s'i'j'),(s i j)]:
         Tr(W kron(sigma_a, ad_X)) = Tr(X G_a),
         G_a = M1 - M2^T,
         M1[x,y]  = sum_{s,u,j} sigma_a[s,u] Wt[u,x,j,s,y,j],
         M2[x,y]  = sum_{s,u,i} sigma_a[s,u] Wt[u,i,x,s,i,y],
       and F_a = -(G_a + G_a^dag)."""
    N = Q[0].shape[0]
    D = dirac(Q, m)
    W = np.linalg.inv(D)          # = (D^dag D)^{-1} D^dag for Hermitian invertible D
    Wt = W.reshape(2, N, N, 2, N, N)
    # partial traces done once: T1[u,x,s,y] = sum_j Wt[u,x,j,s,y,j]; T2[u,x,s,y] = sum_i Wt[u,i,x,s,i,y]
    T1 = np.einsum('uxjsyj->uxsy', Wt)
    T2 = np.einsum('uixsiy->uxsy', Wt)
    F = []
    for a in range(3):
        M1 = np.einsum('su,uxsy->xy', SIG[a], T1)
        M2 = np.einsum('su,uxsy->xy', SIG[a], T2)
        G = M1 - M2.T
        F.append(-(G + G.conj().T))
    return F


==> gtd_toy.py <==
#!/usr/bin/env python3
"""
Toy 'first feasible calculation' for the critical-emergence GTD framework.

Surrogate regulated ensemble: 3 traceless Hermitian N x N 'geometric' matrices Q_a
(Myers / Yang-Mills + Chern-Simons model, known first-order fuzzy-sphere transition,
cf. Azuma-Bal-Nagao-Nishimura hep-th/0401038) plus one Hermitian 'matter' matrix M
coupled through a single-trace invariant.

    S = N Tr[ -1/4 sum_{ab} [Qa,Qb]^2 + (2 i alpha / 3) eps_abc Qa Qb Qc
              + (m2/2) M^2 + (g4/4) M^4 + (kappa/2) M^2 sum_a Qa^2 ],
    alpha = alphat / sqrt(N).

Exact global U(N) invariance: Q_a -> U Q_a U^dag, M -> U M U^dag  (all single-trace).
Boltzmann weight exp(-S); HMC momenta P with weight exp(-1/2 Tr P^2)  =>  beta = 1
for the trace Hamiltonian H = 1/2 Tr P^2 + S along leapfrog (trace-dynamics) flow.

Bosonic Adler-Millard charge:  C = sum_a [Q_a, P_a] + [M, P_M]. It is conserved
by the continuum flow and exactly by this kick-drift-kick integrator because
each exact-gradient kick obeys the global-unitary Noether identity.
"""
import numpy as np

EPS = np.zeros((3,3,3))
for (a,b,c),s in {(0,1,2):1,(1,2,0):1,(2,0,1):1,(0,2,1):-1,(2,1,0):-1,(1,0,2):-1}.items():
    EPS[a,b,c]=s

def rand_herm(N, rng, traceless=False, scale=1.0):
    A = rng.normal(size=(N,N))*0.5 + 1j*rng.normal(size=(N,N))*0.5
    H = (A + A.conj().T)
    di = rng.normal(size=N)
    H[np.arange(N),np.arange(N)] = di
    H *= scale
    if traceless:
        H -= np.trace(H)/N*np.eye(N)
    return H

def sample_momentum(N, rng, traceless=False):
    # density exp(-1/2 Tr P^2):  P_ii ~ N(0,1),  Re/Im P_ij ~ N(0,1/2)
    P = np.zeros((N,N),dtype=complex)
    iu = np.triu_indices(N,1)
    re = rng.normal(size=len(iu[0]))*np.sqrt(0.5)
    im = rng.normal(size=len(iu[0]))*np.sqrt(0.5)
    P[iu] = re+1j*im
    P += P.conj().T
    P[np.arange(N),np.arange(N)] = rng.normal(size=N)
    if traceless:
        P -= np.trace(P)/N*np.eye(N)
    return P

def su2_generators(N):
    """Spin-j irrep of su(2), j=(N-1)/2, [La,Lb]=i eps Lc."""
    j = (N-1)/2
    m = j - np.arange(N)
    Lz = np.diag(m)
    lp = np.zeros((N,N))
    for k in range(N-1):
        mm = m[k+1]
        lp[k,k+1] = np.sqrt(j*(j+1)-mm*(mm+1))
    Lx = (lp+lp.T)/2
    Ly = (lp - lp.T)/(2*1j)
    return [Lx.astype(complex), np.array(Ly,dtype=complex), Lz.astype(complex)]

class Model:
    def __init__(self, N, alphat, m2=1.0, g4=0.5, kappa=1.5, rho=0.5):
        # kappa is the rescaled coupling kappa-tilde; the action uses kappa/N so that
        # both the matter back-reaction on Q (effective r ~ kappa*o4/N * N = O(1) in
        # the sphere condition) and the geometric shift of the matter operator
        # stay O(1) at large N.  Only on the irreducible sphere, or after the
        # mean-field replacement sum(Qa^2)/N ~= o1*I, is the latter the scalar
        # m2_eff = m2 + kappa*o1.
        self.N=N; self.alphat=alphat; self.alpha=alphat/np.sqrt(N)
        self.m2=m2; self.g4=g4; self.kappa=kappa/N
        # regulator mass for the geometric sector, r_Q = rho/N in the N Tr(...) action;
        # lifts/confines the commuting flat directions of the matrix phase while keeping
        # the sphere-existence condition alphat^2 > 2*rho at O(1).
        self.rQ=rho/N

    # ---------- action ----------
    def action(self, Q, M):
        N=self.N; a=self.alpha
        S_ym = 0.0; S_cs = 0.0
        comms = {}
        for A in range(3):
            for B in range(A+1,3):
                C_ = Q[A]@Q[B]-Q[B]@Q[A]
                comms[(A,B)]=C_
                S_ym += -0.5*np.trace(C_@C_).real   # -(1/4)*2 (ordered pairs)
        # eps_abc Tr Qa Qb Qc = 3! /2 ... compute directly:
        cs = 0.0+0j
        for A in range(3):
            for B in range(3):
                for Cc in range(3):
                    if EPS[A,B,Cc]:
                        cs += EPS[A,B,Cc]*np.trace(Q[A]@Q[B]@Q[Cc])
        S_cs = (2j*a/3*cs).real
        Q2 = sum(q@q for q in Q)
        M2 = M@M
        S_mat = 0.5*self.m2*np.trace(M2).real + 0.25*self.g4*np.trace(M2@M2).real \
                + 0.5*self.kappa*np.trace(M2@Q2).real
        S_reg = 0.5*self.rQ*np.trace(Q2).real
        return N*(S_ym + S_cs + S_mat + S_reg)

    # ---------- forces (gradients dS/dX, Hermitian) ----------
    def forces(self, Q, M):
        N=self.N; a=self.alpha
        Q2 = sum(q@q for q in Q)
        M2 = M@M
        FQ=[]
        for A in range(3):
            # YM: N * sum_b [Qb,[Qb,Qa]]
            F = np.zeros_like(Q[A])
            for B in range(3):
                if B==A: continue
                inner = Q[B]@Q[A]-Q[A]@Q[B]
                F += Q[B]@inner - inner@Q[B]
            # CS: 2 i alpha N eps_abc Qb Qc
            G = np.zeros_like(Q[A])
            for B in range(3):
                for Cc in range(3):
                    if EPS[A,B,Cc]:
                        G += EPS[A,B,Cc]*(Q[B]@Q[Cc])
            F = F + 2j*a*G
            # matter cross term: (kappa/2) N (M^2 Qa + Qa M^2); regulator mass
            F = F + 0.5*self.kappa*(M2@Q[A]+Q[A]@M2) + self.rQ*Q[A]
            F *= N
            # keep traceless sector exactly
            F -= np.trace(F)/self.N*np.eye(self.N)
            FQ.append(F)
        FM = N*( self.m2*M + self.g4*(M@M2) + 0.5*self.kappa*(M@Q2+Q2@M) )
        return FQ, FM

    # ---------- composites ----------
    def composites(self, Q, M):
        N=self.N
        Q2 = sum(q@q for q in Q)
        o1 = np.trace(Q2).real/N**2
        cs = 0.0+0j
        for A in range(3):
            for B in range(3):
                for Cc in range(3):
                    if EPS[A,B,Cc]:
                        cs += EPS[A,B,Cc]*np.trace(Q[A]@Q[B]@Q[Cc])
        o2 = (-1j*cs).real/N**2
        o3 = 0.0
        for A in range(3):
            for B in range(A+1,3):
                C_ = Q[A]@Q[B]-Q[B]@Q[A]
                o3 += -np.trace(C_@C_).real
        o3 /= N**2
        M2 = M@M
        o4 = np.trace(M2).real/N
        o5 = np.trace(M2@Q2).real/N**2
        # normalized noncommutativity (paper Eq. N_nc), dimensionless
        nnc = o3*N**2/ (np.trace(Q2).real**2 + 1e-300)
        return np.array([o1,o2,o3,o4,o5]), nnc

class HMC:
    def __init__(self, model, dt=0.01, nsteps=15, rng=None):
        self.m=model; self.dt=dt; self.nsteps=nsteps
        self.rng = rng or np.random.default_rng(0)
        self.n_acc=0; self.n_try=0

    def kinetic(self, PQ, PM):
        k = sum(np.trace(p@p).real for p in PQ) + np.trace(PM@PM).real
        return 0.5*k

    def trajectory(self, Q, M, dt=None, nsteps=None, metropolis=True):
        dt = dt or self.dt; nsteps = nsteps or self.nsteps
        rng=self.rng; N=self.m.N
        PQ=[sample_momentum(N,rng,traceless=True) for _ in range(3)]
        PM=sample_momentum(N,rng)
        H0 = self.kinetic(PQ,PM)+self.m.action(Q,M)
        q=[x.copy() for x in Q]; mm=M.copy()
        FQ,FM = self.m.forces(q,mm)
        # leapfrog
        PQ=[p-0.5*dt*f for p,f in zip(PQ,FQ)]; PM=PM-0.5*dt*FM
        for s in range(nsteps):
            q=[x+dt*p for x,p in zip(q,PQ)]; mm=mm+dt*PM
            FQ,FM=self.m.forces(q,mm)
            w = dt if s<nsteps-1 else 0.5*dt
            PQ=[p-w*f for p,f in zip(PQ,FQ)]; PM=PM-w*FM
        H1=self.kinetic(PQ,PM)+self.m.action(q,mm)
        self.n_try+=1
        dH=H1-H0
        # Reject unstable trajectories: non-finite dH, or an endpoint far outside the
        # physical region (|entries| ~ O(1); bound 200 leaves a large margin below the ~1e3 entry scale where round-off in dH becomes O(1), so
        # this cannot bias equilibrium averages). Without this, a single leapfrog
        # explosion produces roundoff-garbage dH that is accepted ~50% of the time.
        if (not np.isfinite(dH)) or max(np.abs(x).max() for x in q+[mm])>200.0:
            return Q,M,np.inf,False
        # Reject trajectories that amplified round-off non-Hermiticity (Lyapunov growth
        # near instabilities): non-Hermitian configs have unbounded-below S_YM and would
        # otherwise be accepted. Stable trajectories sit at ~1e-15 and are unaffected.
        herm = max(np.abs(x-x.conj().T).max() for x in q+[mm])
        scale = max(np.abs(x).max() for x in q+[mm]) + 1e-300
        if herm/scale > 1e-8:
            return Q,M,np.inf,False
        if (not metropolis) or self.rng.uniform()<np.exp(min(0.0,-dH)):
            self.n_acc+=1
            return q,mm,dH,True
        return Q,M,dH,False

def cold_start(N, rng, eps=0.05):
    Q=[rand_herm(N,rng,traceless=True,scale=eps) for _ in range(3)]
    M=rand_herm(N,rng,scale=eps)
    return Q,M

def sphere_start(model, rng, eps=0.02):
    N=model.N
    L=su2_generators(N)
    phi=model.alpha
    Q=[phi*L[a]+rand_herm(N,rng,traceless=True,scale=eps) for a in range(3)]
    M=rand_herm(N,rng,scale=eps)
    return Q,M


==> make_figs.py <==
#!/usr/bin/env python3
"""Figures for the toy-execution subsection (conservative framing):
hysteresis and branch jumps, branch-resolved covariance, transient jump support
contrast (coupled vs decoupled), Binder dips, FDT pass/violation, charge spectra."""
import json, csv
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

C = ['#0072B2', '#D55E00', '#009E73', '#E69F00', '#CC79A7']  # CVD-safe, fixed order
plt.rcParams.update({
    'font.size': 9, 'axes.labelsize': 9, 'axes.titlesize': 8.5,
    'legend.fontsize': 7, 'xtick.labelsize': 8, 'ytick.labelsize': 8,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.grid': True, 'grid.alpha': 0.25, 'grid.linewidth': 0.5,
    'lines.linewidth': 1.3, 'figure.dpi': 150,
    'legend.frameon': False, 'pdf.fonttype': 42,
})

main = json.load(open('scan_main.json'))
ctrl = json.load(open('scan_control.json'))
fdt = json.load(open('rt.json'))
Ns = sorted({d['N'] for d in main})

def sel(data, N=None, start=None, kappa=None):
    out = [d for d in data if (N is None or d['N'] == N)
           and (start is None or d['start'] == start)
           and (kappa is None or d['kappa'] == kappa)]
    return sorted(out, key=lambda d: d['at'])

def stationary(p):
    """Stationary single-branch measurement: (i) <5% minority-basin occupancy of the
    stored o1 series, (ii) no split-half drift (|first-half mean - second-half mean|
    < 10% of (1+|o1|)), (iii) small jackknife error on o1, (iv) acceptance >= 0.5.
    All four conditions are independent of lambda_max."""
    s = np.array(p.get('o1_series', [p['mean'][0]]))
    mid = 0.5*(0.35 + 0.85*p['at']**2/4)      # between matrix and (matter-shifted) sphere plateaus
    mix = min((s < mid).mean(), (s >= mid).mean())
    h = len(s)//2
    drift = abs(s[:h].mean() - s[h:].mean())
    return ((mix < 0.05) and (drift < 0.1*(1+abs(p['mean'][0])))
            and (p['err'][0] < 0.05 + 0.05*abs(p['mean'][0])) and (p['acc'] >= 0.5))

def lam_max(p):
    return float(np.linalg.eigvalsh(p['N']**2*np.array(p['cov']))[-1])

# ---------------- Fig 1: phase / hysteresis / drag / classicalisation ----------------
fig, axes = plt.subplots(1, 3, figsize=(9.8, 2.9))
for k, N in enumerate(Ns):
    for start, ls, mk in (('cold', '-', 'o'), ('sphere', '--', 's')):
        pts = sel(main, N=N, start=start)
        x = [p['at'] for p in pts]
        axes[0].errorbar(x, [p['mean'][0] for p in pts], yerr=[p['err'][0] for p in pts],
                         ls=ls, marker=mk, ms=2.6, color=C[k], capsize=0, elinewidth=0.7,
                         alpha=0.9, label=f'$N={N}$ {start}' if True else None)
        axes[1].errorbar(x, [p['mean'][3] for p in pts], yerr=[p['err'][3] for p in pts],
                         ls=ls, marker=mk, ms=2.6, color=C[k], capsize=0, elinewidth=0.7, alpha=0.9)
        sp = [p for p in pts if stationary(p)]
        axes[2].semilogy([p['at'] for p in sp], [p['nnc'] for p in sp],
                         ls=ls, marker=mk, ms=2.4, color=C[k], alpha=0.9)
axes[0].set_ylabel(r'$\langle o_1\rangle$ (geometric amplitude)')
axes[1].set_ylabel(r'$\langle o_4\rangle$ (matter channel)')
axes[2].set_ylabel(r'$\mathcal{N}_{\rm nc}$ (stationary points)')
for ax in axes: ax.set_xlabel(r'$\tilde\alpha$')
axes[0].legend(ncol=2, loc='upper left', handlelength=1.5, columnspacing=0.7)
for ax, t in zip(axes, ['(a)', '(b)', '(c)']):
    ax.text(0.02, 0.98, t, transform=ax.transAxes, va='top', fontweight='bold')
fig.tight_layout(); fig.savefig('fig_toy_phase.pdf', bbox_inches='tight')

# ---------------- Fig 2: chi, support contrast, Binder ----------------
fig, axes = plt.subplots(1, 3, figsize=(9.8, 2.9))
ax = axes[0]
for k, N in enumerate(Ns):
    for start, ls in (('cold', '-'), ('sphere', '--')):
        pts = sel(main, N=N, start=start)
        xs, ys, xn, yn = [], [], [], []
        for p in pts:
            (xs if stationary(p) else xn).append(p['at'])
            (ys if stationary(p) else yn).append(lam_max(p))
        ax.semilogy(xs, ys, ls=ls, marker='o', ms=2.4, color=C[k], alpha=0.9,
                    label=f'$N={N}$' if start == 'cold' else None)
        ax.semilogy(xn, yn, ls='none', marker='o', ms=4, mfc='none', mec=C[k], alpha=0.9)
ax.set_xlabel(r'$\tilde\alpha$')
ax.set_ylabel(r'$\lambda_{\max}[N^2\,\mathrm{cov}]$')
ax.legend(ncol=2, loc='upper left', handlelength=1.4, columnspacing=0.7)

ax = axes[1]
# transient jump-direction support: coupled vs decoupled, correlation metric
def pick_transition(data, kappa):
    cands = [p for p in data if p['kappa'] == kappa and lam_max(p) > 20]
    return max(cands, key=lam_max) if cands else None
p15 = max((p for p in sel(main, N=24, start='sphere') if lam_max(p) > 20),
          key=lam_max, default=None)
p0 = pick_transition(ctrl, 0.0)
v15 = np.abs(p15['lead_ev']); v0 = np.abs(p0['lead_ev'])
e15 = np.array(p15.get('lead_ev_err', [0]*5)); e0 = np.array(p0.get('lead_ev_err', [0]*5))
xpos = np.arange(5)
ax.bar(xpos-0.2, v15, width=0.38, color=C[0], yerr=e15, capsize=2,
       error_kw=dict(elinewidth=0.8),
       label=fr"$\tilde\kappa=1.5$, $N={p15['N']}$, $\tilde\alpha={p15['at']}$")
ax.bar(xpos+0.2, v0, width=0.38, color=C[3], yerr=e0, capsize=2,
       error_kw=dict(elinewidth=0.8),
       label=fr"$\tilde\kappa=0$, $N={p0['N']}$, $\tilde\alpha={p0['at']}$")
ax.axhline(1/np.sqrt(5), color=C[0], lw=0.7, ls=':', alpha=0.7)
ax.axhline(0.5, color=C[3], lw=0.7, ls=':', alpha=0.7)
ax.set_xticks(xpos)
ax.set_xticklabels(['$o_1$', '$o_2$', '$o_3$', '$o_4$', '$o_5$'])
ax.set_ylabel(r'$|v^A_{\rm jump}|$ (correlation metric)')
ax.legend(loc='lower left')

ax = axes[2]
for k, N in enumerate(Ns):
    for start, ls in (('cold', '-'), ('sphere', '--')):
        pts = sel(main, N=N, start=start)
        ax.plot([p['at'] for p in pts], [p['binder_o2'] for p in pts],
                ls=ls, marker='o', ms=2.4, color=C[k], alpha=0.9)
ax.axhline(2/3, color='0.5', lw=0.7, ls=':')
ax.set_xlabel(r'$\tilde\alpha$'); ax.set_ylabel(r'Binder $B[o_2]$')
for ax, t in zip(axes, ['(a)', '(b)', '(c)']):
    ax.text(0.02, 0.98, t, transform=ax.transAxes, va='top', fontweight='bold')
fig.tight_layout(); fig.savefig('fig_toy_chi.pdf', bbox_inches='tight')

# ---------------- Fig 3: FDT + charge spectra ----------------
fig, axes = plt.subplots(1, 3, figsize=(9.8, 2.9))
dt_rec = fdt['equilibrium']['dt']*fdt['equilibrium']['rec']
Ceq = np.array(fdt['equilibrium']['C']); Req = np.array(fdt['equilibrium']['R'])
L = min(len(Ceq), len(Req)); t = np.arange(L)*dt_rec
ax = axes[0]
ax.plot(t, Ceq[0]-Ceq[:L], color=C[0], label=r'$\beta\,[C(0)-C(\tau)]$')
ax.plot(t, Req[:L], color=C[1], ls='--', label=r'$\langle\Delta A(\tau)\rangle/j$')
ax.set_xlabel(r'Connes time $\tau$')
ax.set_ylabel(r'$A=\mathrm{Tr}M^2$ response')
ax.set_title(f"equilibrium: $\\mathcal{{D}}_{{\\rm FDT}}="
             f"{fdt['equilibrium']['D_FDT']:.3f}\\pm{fdt['equilibrium']['D_err']:.3f}$")
ax.legend()
qd = fdt['quench_deep']; qs = fdt['quench_shallow']
Cq = np.array(qd['C']); Rq = np.array(qd['R'])
dtq = qd['dt']*qd['rec']
Lq = min(len(Cq), len(Rq)); tq = np.arange(Lq)*dtq
ax = axes[1]
ax.plot(tq, Cq[0]-Cq[:Lq], color=C[0], label=r'$\beta\,[C(0)-C(\tau)]$')
ax.plot(tq, Rq[:Lq], color=C[1], ls='--', label=r'$\langle\Delta A(\tau)\rangle/j$')
ax.set_xlabel(r'Connes time $\tau$'); ax.set_ylabel('deep-quench transient')
ax.set_title(f"quench $\\tilde\\alpha\\!:1.8\\to4.0$: "
             f"$\\mathcal{{D}}_{{\\rm FDT}}={qd['D_FDT']:.2f}\\pm{qd['D_err']:.2f}$")
ax.legend()
ax = axes[2]
sf = np.array(fdt['charge']['spec_full']); ss = np.array(fdt['charge']['spec_sub'])
Trec = len(fdt['equilibrium']['C'])*2
w = np.arange(len(ss))*2*np.pi/(Trec*dt_rec)
norm = max(ss.max(), 1e-30)
ax.semilogy(w, np.maximum(sf, 1e-30)/norm, color=C[2],
            label=r'total $\mathrm{Tr}(\widetilde{C}X_0)$')
ax.semilogy(w, np.maximum(ss, 1e-30)/norm, color=C[4],
            label=r'subsystem $\mathrm{Tr}(\widetilde{C}_{\rm sub}X_0)$')
ax.set_xlabel(r'$\omega$ (Connes frequency)'); ax.set_ylabel('power (normalised)')
ax.legend()
for ax, t_ in zip(axes, ['(a)', '(b)', '(c)']):
    ax.text(0.02, 0.98, t_, transform=ax.transAxes, va='top', fontweight='bold')
fig.tight_layout(); fig.savefig('fig_toy_fdt.pdf', bbox_inches='tight')

# ---------------- CSV + key numbers ----------------
with open('scan_data.csv', 'w', newline='') as f:
    w_ = csv.writer(f)
    w_.writerow(['N', 'alphat', 'kappa', 'start', 'o1', 'o2', 'o3', 'o4', 'o5',
                 'e1', 'e2', 'e3', 'e4', 'e5', 'nnc', 'lam_max_cov', 'binder_o2', 'acc',
                 'stationary'])
    for d in main+ctrl:
        w_.writerow([d['N'], d['at'], d['kappa'], d['start'],
                     *np.round(d['mean'], 6), *np.round(d['err'], 6),
                     round(d['nnc'], 8), round(lam_max(d), 3),
                     round(d['binder_o2'], 4), round(d['acc'], 3), int(stationary(d))])

print("== key numbers ==")
c16, s16 = sel(main, 16, 'cold'), sel(main, 16, 'sphere')
i26 = [p['at'] for p in c16].index(2.6)
print(f"N=16 at=2.6: o1 cold {c16[i26]['mean'][0]:.3f} vs sphere {s16[i26]['mean'][0]:.3f}; "
      f"o4 cold {c16[i26]['mean'][3]:.3f} vs sphere {s16[i26]['mean'][3]:.3f}; "
      f"o3 cold {c16[i26]['mean'][2]:.3f} vs sphere {s16[i26]['mean'][2]:.3f}")
print(f"N=16 sphere Nnc across jump: {s16[i26-1]['nnc']:.4f} -> {s16[i26]['nnc']:.4f}")
print("support coupled:", np.round(v15, 3), f"(N={p15['N']}, at={p15['at']}, lam={lam_max(p15):.0f})")
print("support control:", np.round(v0, 3), f"(N={p0['N']}, at={p0['at']}, lam={lam_max(p0):.0f})")
print("ctrl o4 flat:", [round(p['mean'][3], 3) for p in sel(ctrl, 16, 'cold')])
print('D_FDT eq:', fdt['equilibrium']['D_FDT'], 'shallow:', fdt['quench_shallow']['D_FDT'], 'deep:', fdt['quench_deep']['D_FDT'])
print("figures + scan_data.csv written")


==> make_figs_ferm.py <==
#!/usr/bin/env python3
"""Figures for the Grassmann-regulated extension (Sec. 12.3):
fig_toy_ferm1.pdf: (a) counting function N(Lambda), (b) spectral-dimension flow,
                   (c) mode-number fraction nu and spectral gap across the transition.
fig_toy_ferm2.pdf: (a) 6-channel transient jump-direction support,
                   (b) quenched vs dynamical hysteresis at N=8 (back-reaction)."""
import json
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

C = ['#0072B2', '#D55E00', '#009E73', '#E69F00', '#CC79A7']
plt.rcParams.update({
    'font.size': 9, 'axes.labelsize': 9, 'axes.titlesize': 8.5,
    'legend.fontsize': 7, 'xtick.labelsize': 8, 'ytick.labelsize': 8,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.grid': True, 'grid.alpha': 0.25, 'grid.linewidth': 0.5,
    'lines.linewidth': 1.3, 'figure.dpi': 150,
    'legend.frameon': False, 'pdf.fonttype': 42,
})

fq = json.load(open('ferm_quenched.json'))
fd = json.load(open('ferm_dynamical.json'))
main = json.load(open('scan_main.json'))

def sel(data, N, start):
    return sorted([d for d in data if d['N'] == N and d['start'] == start],
                  key=lambda d: d['at'])

# ---------------- Fig 1 ----------------
fig, axes = plt.subplots(1, 3, figsize=(9.8, 2.9))
picks = [(24, 3.0, 'sphere', C[0], 'ordered ($N{=}24$, $\\tilde\\alpha{=}3.0$, sphere)'),
         (24, 3.0, 'cold',  C[1], 'disordered ($N{=}24$, $\\tilde\\alpha{=}3.0$, cold)'),
         (24, 2.0, 'cold',  C[2], 'disordered ($N{=}24$, $\\tilde\\alpha{=}2.0$)')]
ax = axes[0]
for N, at, st, col, lab in picks:
    p = [d for d in fq if d['N'] == N and abs(d['at']-at) < 1e-9 and d['start'] == st]
    if not p: continue
    p = p[0]
    g = np.array(p['grid']); NL = np.array(p['NL'])
    ax.loglog(g, np.maximum(NL, 1e-3), color=col, label=lab)
g0 = np.logspace(np.log10(1.0), np.log10(12), 20)
ax.loglog(g0, 8.0*(g0/g0[0])**2, ':', color='0.4', lw=1.0, label=r'$\propto\Lambda^2$')
ax.set_xlabel(r'$\Lambda$'); ax.set_ylabel(r'$N_D(\Lambda)$ per configuration')
ax.legend(loc='lower right', handlelength=1.6)

ax = axes[1]
def windowed_slope(g, NL, half=0.35):
    ln_l = np.log(g); ln_N = np.log(np.maximum(NL, 1e-12))
    out = np.full(len(g), np.nan)
    for i in range(len(g)):
        w = np.abs(ln_l-ln_l[i]) < half
        if w.sum() >= 4 and NL[i] > 0.5:
            A = np.vstack([ln_l[w], np.ones(w.sum())]).T
            out[i] = np.linalg.lstsq(A, ln_N[w], rcond=None)[0][0]
    return out
for N, at, st, col, lab in picks:
    p = [d for d in fq if d['N'] == N and abs(d['at']-at) < 1e-9 and d['start'] == st]
    if not p: continue
    p = p[0]
    g = np.array(p['grid']); NL = np.array(p['NL'])
    sl = windowed_slope(g, NL)
    ok = np.isfinite(sl) & (g > 0.25) & (g < 0.8*g[NL < 0.999*NL.max()].max())
    ax.semilogx(g[ok], sl[ok], color=col)
ax.axhline(2.0, color='0.4', ls=':', lw=1.0)
ax.set_ylim(0, 3)
ax.set_xlabel(r'$\Lambda$'); ax.set_ylabel(r'$d_s(\Lambda)=\dd\ln N_D/\dd\ln\Lambda$'.replace('\\dd', 'd'))

ax = axes[2]
for st, ls, mk in (('cold', '-', 'o'), ('sphere', '--', 's')):
    pts = sel(fq, 16, st)
    ax.errorbar([p['at'] for p in pts], [p['mean'][7] for p in pts],
                yerr=[p['err'][7] for p in pts], ls=ls, marker=mk,
                ms=3, color=C[0], capsize=0, elinewidth=0.7, label=f'$\\nu(1)$ {st}')
    ax.errorbar([p['at'] for p in pts], [p['gap_mean'] for p in pts],
                yerr=[p['gap_err'] for p in pts], ls=ls, marker=mk,
                ms=3, color=C[1], capsize=0, elinewidth=0.7, label=f'gap {st}')
ax.set_xlabel(r'$\tilde\alpha$'); ax.set_ylabel(r'$\nu(\Lambda_0{=}1)$ and $\min|\lambda|$')
ax.legend(ncol=2, handlelength=1.5, columnspacing=0.8)
for ax, t in zip(axes, ['(a)', '(b)', '(c)']):
    ax.text(0.02, 0.98, t, transform=ax.transAxes, va='top', fontweight='bold')
fig.tight_layout(); fig.savefig('fig_toy_ferm1.pdf', bbox_inches='tight')

# ---------------- Fig 2 ----------------
fig, axes = plt.subplots(1, 2, figsize=(7.6, 2.9))
ax = axes[0]
# 6-channel support: point selected as the largest leading correlation eigenvalue
# (= the N=16 cold-branch nucleation point at alphat=3.2); selection disclosed in text
cands = [d for d in fq if d['N'] == 16]
p = max(cands, key=lambda d: d['corr_lead'])
v = np.array(p['lead_ev6']); e = np.array(p['lead_ev6_err'])
xpos = np.arange(6)
ax.bar(xpos, v, width=0.6, color=C[0], yerr=e, capsize=2, error_kw=dict(elinewidth=0.8))
ax.axhline(1/np.sqrt(6), color='0.4', ls=':', lw=0.9)
ax.set_xticks(xpos)
ax.set_xticklabels(['$o_1$', '$o_2$', '$o_3$', '$o_4$', '$o_5$', r'$\nu$'])
ax.set_ylabel(r'$|v^A_{\rm jump}|$ (corr.\ metric)')
ax.set_title(f"6-channel support, $N=16$, $\\tilde\\alpha={p['at']}$ ({p['start']})", fontsize=8)

ax = axes[1]
for k, (data, tag) in enumerate(((main, 'quenched'), (fd['points'], 'dynamical'))):
    for st, ls, mk in (('cold', '-', 'o'), ('sphere', '--', 's')):
        if tag == 'quenched':
            pts = sel(data, 8, st)
        else:
            pts = sorted([d for d in data if d['start'] == st], key=lambda d: d['at'])
        ax.plot([p['at'] for p in pts], [p['mean'][0] for p in pts], ls=ls, marker=mk,
                ms=3, color=C[k], label=f'{tag} {st}')
ax.set_xlabel(r'$\tilde\alpha$'); ax.set_ylabel(r'$\langle o_1\rangle$, $N=8$')
ax.legend(handlelength=1.6)
for ax, t in zip(axes, ['(a)', '(b)']):
    ax.text(0.02, 0.98, t, transform=ax.transAxes, va='top', fontweight='bold')
fig.tight_layout(); fig.savefig('fig_toy_ferm2.pdf', bbox_inches='tight')

# ---------------- key numbers ----------------
print("== fermionic key numbers ==")
for st in ('cold', 'sphere'):
    pts = sel(fq, 16, st)
    print(f"N=16 {st}: at:", [p['at'] for p in pts])
    print("   nu :", [round(p['mean'][7], 3) for p in pts])
    print("   gap:", [round(p['gap_mean'], 3) for p in pts])
print("support point:", p['at'] if p else None)
p = max([d for d in fq if d['N'] == 16], key=lambda d: d['corr_lead'])
print("6ch support at", p['at'], p['start'], ":", np.round(p['lead_ev6'], 3),
      "+-", np.round(p['lead_ev6_err'], 3), " corr_lead:", round(p['corr_lead'], 2))
print("dynamical AM drift:", fd['am_drift'])
for st in ('cold', 'sphere'):
    pts = sorted([d for d in fd['points'] if d['start'] == st], key=lambda d: d['at'])
    print(f"dyn N=8 {st}: o1:", [round(p['mean'][0], 3) for p in pts])
qs = sel(main, 8, 'sphere')
print("quenched N=8 sphere o1:", [round(p['mean'][0], 3) for p in qs])


==> quenched_fermions.py <==
#!/usr/bin/env python3
"""Quenched fermionic pass: regenerate N=16 ensembles (both branches, all alphat,
kappa-tilde=1.5) and measure the exactly-integrated Grassmann sector on them:
Dirac spectra, bifermionic composites o6a/o6b, spectral gap, counting function
N(Lambda) and spectral-dimension flow; joint 6-channel covariance with jackknife.
Also N=24 spectra at two representative points for the d_s plateau.
Output: ferm_quenched.json"""
import numpy as np, json, time, sys
np.seterr(over='ignore', invalid='ignore')
from gtd_toy import Model, HMC, cold_start, sphere_start
from fermion import ferm_composites, counting_dimension

MF = 0.2

def run_point(N, at, start, ntherm, nmeas, seed, ferm_every=20):
    rng = np.random.default_rng(seed)
    m = Model(N, at, kappa=1.5)
    h = HMC(m, dt=0.002, nsteps=15, rng=rng)
    Q, M = (cold_start(N, rng) if start == 'cold' else sphere_start(m, rng))
    for i in range(ntherm):
        Q, M, dh, acc = h.trajectory(Q, M)
        if i % 25 == 24:
            r = h.n_acc/h.n_try
            if r < 0.6: h.dt = max(h.dt*0.7, 8e-4)
            elif r > 0.92: h.dt = min(h.dt*1.08, 0.012)
            h.n_acc = h.n_try = 0
    joint = []; abs_lams = []; gaps = []
    for i in range(nmeas):
        Q, M, dh, acc = h.trajectory(Q, M)
        if i % ferm_every == ferm_every-1:
            o, nnc = m.composites(Q, M)
            o6a, o6b, gap, lam, nu = ferm_composites(Q, MF)
            joint.append(list(o)+[o6a, o6b, nu])
            abs_lams.append(np.abs(lam))
            gaps.append(gap)
    joint = np.array(joint)
    grid = np.logspace(np.log10(0.05), np.log10(1.2*max(a.max() for a in abs_lams)), 80)
    NL, ds = counting_dimension(abs_lams, grid)
    # 6-channel correlation and leading eigenvector with jackknife (channels o1..o5,o6b)
    idx = [0, 1, 2, 3, 4, 7]     # 6th channel = mode-number fraction nu (bounded, robust)
    X = joint[:, idx]
    def corr_ev(Y):
        c = np.cov(Y.T)
        d = np.sqrt(np.maximum(np.diag(c), 1e-300))
        cr = c/np.outer(d, d); cr = np.where(np.isfinite(cr), cr, 0.0)
        np.fill_diagonal(cr, 1.0)
        w, v = np.linalg.eigh(cr)
        return w[-1], np.abs(v[:, -1])
    lam_c, vfull = corr_ev(X)
    nb = 8; L = len(X)//nb
    vjk = []
    for b in range(nb):
        s = np.ones(len(X), bool); s[b*L:(b+1)*L] = False
        vjk.append(corr_ev(X[s])[1])
    verr = np.sqrt((nb-1)*np.var(np.array(vjk), axis=0))
    return dict(N=N, at=at, start=start, mf=MF,
                mean=joint.mean(0).tolist(), err=(joint.std(0)/np.sqrt(len(joint))).tolist(),
                gap_mean=float(np.mean(gaps)), gap_err=float(np.std(gaps)/np.sqrt(len(gaps))),
                grid=grid.tolist(), NL=NL.tolist(), ds=ds.tolist(),
                corr_lead=float(lam_c), lead_ev6=vfull.tolist(), lead_ev6_err=verr.tolist(),
                acc=h.n_acc/max(h.n_try, 1), nsamp=len(joint))

if __name__ == '__main__':
    t0 = time.time(); out = []
    ats = [1.6, 2.0, 2.4, 2.6, 2.8, 3.2, 3.6]
    for at in ats:
        for start in ('cold', 'sphere'):
            r = run_point(16, at, start, 800, 2000,
                          seed=7000000+int(round(at*100))*10+(1 if start == 'cold' else 2))
            out.append(r)
            print(f"N=16 at={at} {start:6s}: nu={r['mean'][7]:.3f} gap={r['gap_mean']:.3f} "
                  f"|v6|={r['lead_ev6'][5]:.3f} acc={r['acc']:.2f} [{time.time()-t0:.0f}s]", flush=True)
    # N=24 representative points for the d_s plateau
    for at, start in ((2.0, 'cold'), (3.0, 'sphere'), (3.0, 'cold')):
        r = run_point(24, at, start, 600, 1200,
                      seed=7100000+int(round(at*100))*10+(1 if start == 'cold' else 2))
        out.append(r)
        print(f"N=24 at={at} {start:6s}: o6b={r['mean'][6]:.4f} gap={r['gap_mean']:.3f} "
              f"[{time.time()-t0:.0f}s]", flush=True)
    json.dump(out, open('ferm_quenched.json', 'w'))
    print('total', time.time()-t0)


==> run_rt.py <==
#!/usr/bin/env python3
"""Real-time sector, final version with jackknife errors and matched quench windows.
Outputs rt.json:
  equilibrium: C(t), R(t), D_FDT +/- err   at (N=12, alphat=2.6, sphere branch)
  quench_shallow: alphat 1.8 -> 3.2, T=16, dt=0.004  (same window as deep)
  quench_deep:    alphat 1.8 -> 4.0, T=16, dt=0.004
  charge: total conserved AM charge vs subsystem charge C_sub = sum[Pi q Pi, Pi p Pi]
"""
import numpy as np, json, time
np.seterr(over='ignore', invalid='ignore')
from gtd_toy import Model, HMC, cold_start, sphere_start, sample_momentum, rand_herm

N = 12
JSRC = 0.05

def equilibrate(m, rng, start, ntraj=800):
    h = HMC(m, dt=0.002, nsteps=15, rng=rng)
    Q, M = (cold_start(N, rng) if start == 'cold' else sphere_start(m, rng))
    for i in range(ntraj):
        Q, M, dh, acc = h.trajectory(Q, M)
        if i % 25 == 24:
            r = h.n_acc/h.n_try
            if r < 0.6: h.dt = max(h.dt*0.7, 8e-4)
            elif r > 0.92: h.dt = min(h.dt*1.08, 0.012)
            h.n_acc = h.n_try = 0
    return h, Q, M

def collect(h, Q, M, ncfg, gap=3):
    cfgs = []
    for i in range(ncfg*gap):
        Q, M, dh, acc = h.trajectory(Q, M)
        if i % gap == gap-1:
            cfgs.append(([x.copy() for x in Q], M.copy()))
    return cfgs

def integrate(m, Q0, M0, PQ0, PM0, jsrc, nstep, dt, rec):
    q = [x.copy() for x in Q0]; mm = M0.copy()
    PQ = [p.copy() for p in PQ0]; PM = PM0.copy()
    A = [np.trace(mm@mm).real]
    FQ, FM = m.forces(q, mm); FM = FM - 2*jsrc*mm
    PQ = [p-0.5*dt*f for p, f in zip(PQ, FQ)]; PM = PM-0.5*dt*FM
    for s in range(nstep):
        q = [x+dt*p for x, p in zip(q, PQ)]; mm = mm+dt*PM
        FQ, FM = m.forces(q, mm); FM = FM - 2*jsrc*mm
        w = dt if s < nstep-1 else 0.5*dt
        PQ = [p-w*f for p, f in zip(PQ, FQ)]; PM = PM-w*FM
        if (s+1) % rec == 0:
            A.append(np.trace(mm@mm).real)
    return np.array(A)

def corr_from_series(S):
    S = np.array(S); S = S - S.mean()
    T = S.shape[1]; tmax = T//2
    return np.array([np.mean(S[:, :T-t]*S[:, t:]) for t in range(tmax)])

def protocol(m_dyn, cfgs, rng, nstep, dt, rec):
    """Returns per-config unperturbed series and response series."""
    S0, RS = [], []
    for (Qc, Mc) in cfgs:
        PQ = [sample_momentum(N, rng, traceless=True) for _ in range(3)]
        PM = sample_momentum(N, rng)
        A0 = integrate(m_dyn, Qc, Mc, PQ, PM, 0.0, nstep, dt, rec)
        Ap = integrate(m_dyn, Qc, Mc, PQ, PM, +JSRC, nstep, dt, rec)
        Am = integrate(m_dyn, Qc, Mc, PQ, PM, -JSRC, nstep, dt, rec)
        S0.append(A0); RS.append((Ap-Am)/(2*JSRC))
    return np.array(S0), np.array(RS)

def D_with_err(S0, RS, nb=10):
    def D_of(sel):
        C = corr_from_series(S0[sel]); R = RS[sel].mean(0)
        L = min(len(C), len(R))
        P = C[0]-C[:L]
        return np.trapezoid((R[:L]-P)**2)/np.trapezoid(P**2)
    n = len(S0); allsel = np.arange(n)
    D = D_of(allsel)
    L_ = n//nb
    jk = []
    for b in range(nb):
        sel = np.ones(n, bool); sel[b*L_:(b+1)*L_] = False
        jk.append(D_of(np.where(sel)[0]))
    err = np.sqrt((nb-1)*np.var(jk))
    C = corr_from_series(S0); R = RS.mean(0)
    return float(D), float(err), C, R

t0 = time.time(); out = {}
rng = np.random.default_rng(31415)

# ---------- equilibrium ----------
m = Model(N, 2.6)
h, Q, M = equilibrate(m, rng, 'sphere')
cfgs = collect(h, Q, M, 200)
S0, RS = protocol(m, cfgs, rng, nstep=850, dt=0.006, rec=5)
D, De, C, R = D_with_err(S0, RS)
out['equilibrium'] = dict(C=C.tolist(), R=R.tolist(), D_FDT=D, D_err=De, dt=0.006, rec=5, jsrc=JSRC)
print(f"equilibrium D = {D:.4f} +- {De:.4f} [{time.time()-t0:.0f}s]", flush=True)

# ---------- quenches (matched windows T=16, dt=0.004, rec=8) ----------
m_lo = Model(N, 1.8)
h2, Q2, M2 = equilibrate(m_lo, rng, 'cold')
cfgs2 = collect(h2, Q2, M2, 160)
for tag, at_hi in (('quench_shallow', 3.2), ('quench_deep', 4.0)):
    m_hi = Model(N, at_hi)
    S0q, RSq = protocol(m_hi, cfgs2, rng, nstep=4000, dt=0.004, rec=8)
    Dq, Dqe, Cq, Rq = D_with_err(S0q, RSq)
    out[tag] = dict(C=Cq.tolist(), R=Rq.tolist(), D_FDT=Dq, D_err=Dqe,
                    dt=0.004, rec=8, at_lo=1.8, at_hi=at_hi,
                    mean_A=np.mean(S0q, 0).tolist())
    print(f"{tag} (at_hi={at_hi}): D = {Dq:.4f} +- {Dqe:.4f}; "
          f"<A> {np.mean(S0q,0)[0]:.2f}->{np.mean(S0q,0)[-1]:.2f} [{time.time()-t0:.0f}s]", flush=True)

# ---------- charge dichotomy ----------
Pi = np.zeros((N, N)); Pi[:N//2, :N//2] = np.eye(N//2)
X0 = rand_herm(N, np.random.default_rng(999)); X0s = Pi@X0@Pi
dt, nstep, rec = 0.006, 850, 5
f_full, f_sub = [], []
for (Qc, Mc) in cfgs[:120]:
    q = [x.copy() for x in Qc]; mm = Mc.copy()
    PQ = [sample_momentum(N, rng, traceless=True) for _ in range(3)]
    PM = sample_momentum(N, rng)
    sf, ss = [], []
    def rec_obs():
        Ctot = sum(a@b-b@a for a, b in zip(q, PQ)) + mm@PM-PM@mm
        sf.append(np.trace(Ctot@X0).imag)
        qs = [Pi@a@Pi for a in q]; ps = [Pi@b@Pi for b in PQ]
        Cs = sum(a@b-b@a for a, b in zip(qs, ps)) + (Pi@mm@Pi)@(Pi@PM@Pi)-(Pi@PM@Pi)@(Pi@mm@Pi)
        ss.append(np.trace(Cs@X0s).imag)
    rec_obs()
    FQ, FM = m.forces(q, mm)
    PQ = [p-0.5*dt*f for p, f in zip(PQ, FQ)]; PM = PM-0.5*dt*FM
    for s in range(nstep):
        q = [x+dt*p for x, p in zip(q, PQ)]; mm = mm+dt*PM
        FQ, FM = m.forces(q, mm)
        w = dt if s < nstep-1 else 0.5*dt
        PQ = [p-w*f for p, f in zip(PQ, FQ)]; PM = PM-w*FM
        if (s+1) % rec == 0: rec_obs()
    f_full.append(sf); f_sub.append(ss)
f_full = np.array(f_full); f_sub = np.array(f_sub)
out['charge'] = dict(
    full_std_over_mean=float(np.mean(np.std(f_full, axis=1))/(np.mean(np.abs(f_full))+1e-300)),
    sub_std_over_mean=float(np.mean(np.std(f_sub, axis=1))/(np.mean(np.abs(f_sub))+1e-300)),
    spec_full=np.mean(np.abs(np.fft.rfft(f_full-f_full.mean(1, keepdims=True), axis=1))**2, axis=0).tolist(),
    spec_sub=np.mean(np.abs(np.fft.rfft(f_sub-f_sub.mean(1, keepdims=True), axis=1))**2, axis=0).tolist(),
    dt=dt, rec=rec)
print(f"charge: total rel std {out['charge']['full_std_over_mean']:.2e}, "
      f"subsystem {out['charge']['sub_std_over_mean']:.2e} [{time.time()-t0:.0f}s]", flush=True)
json.dump(out, open('rt.json', 'w'))
print("done", time.time()-t0)


==> run_scan.py <==
#!/usr/bin/env python3
import numpy as _np; _np.seterr(over="ignore", invalid="ignore")
"""Production scan: hysteresis + connected 5-channel covariance matrix chi_AB
across the geometric transition, N = 8..24, kappa-tilde = 1.5 and 0 (control)."""
import numpy as np, time, json, sys
from gtd_toy import Model, HMC, cold_start, sphere_start

def run_point(N, at, kappa, start, ntherm, nmeas, seed, dt0):
    rng = np.random.default_rng(seed)
    m = Model(N, at, kappa=kappa)
    h = HMC(m, dt=dt0, nsteps=15, rng=rng)
    Q, M = (cold_start(N, rng) if start == 'cold' else sphere_start(m, rng))
    # crude dt auto-tune during thermalization (starts small, grows to target band)
    for i in range(ntherm):
        Q, M, dh, acc = h.trajectory(Q, M)
        if i % 100 == 99:
            o_chk, _ = m.composites(Q, M)
            if (not np.all(np.isfinite(o_chk))) or abs(o_chk[0]) > 100:
                Q, M = (cold_start(N, rng) if start == 'cold' else sphere_start(m, rng))
                h.dt = max(h.dt*0.25, 5e-4)
        if i % 25 == 24:
            r = h.n_acc / h.n_try
            if r < 0.6: h.dt = max(h.dt*0.7, 8e-4)
            elif r > 0.92: h.dt = min(h.dt*1.08, 0.012)
            h.n_acc = h.n_try = 0
    obs = []
    nncs = []
    for i in range(nmeas):
        Q, M, dh, acc = h.trajectory(Q, M)
        if i % 2 == 0:
            o, nnc = m.composites(Q, M)
            obs.append(o); nncs.append(nnc)
    obs = np.array(obs); nncs = np.array(nncs)
    mean = obs.mean(0)
    cov = np.cov(obs.T)
    def corr_of(c):
        d = np.sqrt(np.maximum(np.diag(c), 1e-300))
        cr = c/np.outer(d, d)
        cr = np.where(np.isfinite(cr), cr, 0.0)
        np.fill_diagonal(cr, 1.0)
        return cr
    corr = corr_of(cov)
    ew, ev = np.linalg.eigh(corr)
    vfull = ev[:, -1]
    # jackknife (10 blocks): means, leading corr eigenvalue AND eigenvector components
    nb = 10; L = len(obs)//nb
    means_jk, lead_jk, vec_jk = [], [], []
    for b in range(nb):
        sel = np.ones(len(obs), bool); sel[b*L:(b+1)*L] = False
        means_jk.append(obs[sel].mean(0))
        cr = corr_of(np.cov(obs[sel].T))
        w_, v_ = np.linalg.eigh(cr)
        lead_jk.append(w_[-1])
        vb = v_[:, -1]
        vec_jk.append(np.abs(vb) if np.dot(vb, vfull) >= 0 else np.abs(vb))
    means_jk = np.array(means_jk); vec_jk = np.array(vec_jk)
    err = np.sqrt((nb-1)*np.var(means_jk, axis=0))
    lead_err = np.sqrt((nb-1)*np.var(lead_jk))
    vec_err = np.sqrt((nb-1)*np.var(vec_jk, axis=0))
    ds = max(1, len(obs)//256)
    return dict(N=N, at=at, kappa=kappa, start=start, mean=mean.tolist(),
                err=err.tolist(), cov=cov.tolist(), corr=corr.tolist(),
                lead_ew=float(ew[-1]), lead_ew_err=float(lead_err),
                lead_ev=vfull.tolist(), lead_ev_err=vec_err.tolist(),
                nnc=float(nncs.mean()),
                o1_series=obs[::ds, 0].tolist(),
                acc=h.n_acc/max(h.n_try,1), dt=h.dt,
                binder_o2=float(1 - (obs[:,1]**4).mean()/(3*(obs[:,1]**2).mean()**2)))

if __name__ == '__main__':
    mode = sys.argv[1]
    out = []
    t0 = time.time()
    ats = np.round(np.arange(1.6, 3.61, 0.2), 2)
    if mode == 'main':
        plan = [(8, 900, 3000), (12, 900, 3000), (16, 800, 2400), (24, 600, 1600)]
        for N, nth, nme in plan:
            for at in ats:
                for start in ('cold', 'sphere'):
                    r = run_point(N, at, 1.5, start, nth, nme,
                                  seed=100000*N+int(round(at*100))*10+(1 if start=='cold' else 2),
                                  dt0=0.002)
                    out.append(r)
                    print(f"N={N} at={at} {start:6s}: o={np.round(r['mean'],3)} "
                          f"lead_ew={r['lead_ew']:.2f} acc={r['acc']:.2f} "
                          f"[{time.time()-t0:.0f}s]", flush=True)
        json.dump(out, open('scan_main.json', 'w'))
    elif mode == 'control':
        for at in ats:
            for start in ('cold', 'sphere'):
                r = run_point(16, at, 0.0, start, 800, 2400,
                              seed=5000000+int(round(at*100))*10+(1 if start=='cold' else 2),
                              dt0=0.002)
                out.append(r)
                print(f"k=0 N=16 at={at} {start:6s}: o={np.round(r['mean'],3)} "
                      f"lead_ew={r['lead_ew']:.2f} acc={r['acc']:.2f} "
                      f"[{time.time()-t0:.0f}s]", flush=True)
        json.dump(out, open('scan_control.json', 'w'))
    print('total', time.time()-t0, 's')


==> targeted_audit.py <==
#!/usr/bin/env python3
"""Targeted, non-refitting audit for the surrogate-ensemble ancillary data.

This script checks data integrity and the formal points affected by the final
manuscript revision.  It does not locate a free-energy crossing and therefore
does not upgrade hysteresis evidence into an exact coexistence claim.
"""
import hashlib
import json
from pathlib import Path

import numpy as np

from gtd_toy import Model, cold_start, rand_herm
from fermion import dirac, ferm_action, ferm_force


ROOT = Path(__file__).resolve().parent
DATA_FILES = [
    "scan_main.json", "scan_control.json", "rt.json",
    "ferm_quenched.json", "ferm_dynamical.json", "branch_action.json",
]
EXPECTED_SHA256 = {
    "scan_main.json": "a1860a2e78c0e991408b760c2047ea684d1113005fa43572e4c0abe0377e0d4b",
    "scan_control.json": "8de561c2a13cf98cd9e49303362e589c7320d93b77445afbd31c55e8db6b4a58",
    "rt.json": "fc0460da20b1a884bc461b98f9a06fe251ddc451a284b3553dc51f4296485778",
    "ferm_quenched.json": "038d8d77835331b64a34994d935c38a9d0511a84a91fd0b116d1a2179747c288",
    "ferm_dynamical.json": "e1094a2bb543f909dafe2c16c29ee9dfed0b7720c6b0814d931f7f6162a95545",
    "branch_action.json": "a9e04cb045bc23cbd464756624c4e8ba62648115d733ff95277da45257348540",
}


def stationary(p):
    """The lambda-independent branch mask used by make_figs.py."""
    s = np.asarray(p.get("o1_series", [p["mean"][0]]), dtype=float)
    mid = 0.5 * (0.35 + 0.85 * p["at"] ** 2 / 4)
    mix = min((s < mid).mean(), (s >= mid).mean())
    h = len(s) // 2
    drift = abs(s[:h].mean() - s[h:].mean())
    return bool(
        (mix < 0.05)
        and (drift < 0.1 * (1 + abs(p["mean"][0])))
        and (p["err"][0] < 0.05 + 0.05 * abs(p["mean"][0]))
        and (p["acc"] >= 0.5)
    )


def lam_max(p):
    return float(np.linalg.eigvalsh(p["N"] ** 2 * np.asarray(p["cov"]))[-1])


def sha256(path):
    h = hashlib.sha256()
    with open(path, "rb") as stream:
        for chunk in iter(lambda: stream.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def main():
    main_scan = json.load(open(ROOT / "scan_main.json"))
    control = json.load(open(ROOT / "scan_control.json"))
    rt = json.load(open(ROOT / "rt.json"))
    fq = json.load(open(ROOT / "ferm_quenched.json"))
    fd = json.load(open(ROOT / "ferm_dynamical.json"))

    all_numeric = []
    for p in main_scan + control:
        all_numeric.extend(p["mean"] + p["err"])
        all_numeric.extend(np.asarray(p["cov"]).ravel())
    finite_data = bool(np.isfinite(np.asarray(all_numeric)).all())

    coupled_candidates = [
        p for p in main_scan
        if p["N"] == 24 and p["start"] == "sphere" and lam_max(p) > 20
    ]
    coupled_jump = max(coupled_candidates, key=lam_max)
    control_jump = max(
        [p for p in control if lam_max(p) > 20], key=lam_max
    )

    # Formal determinant/flavour audit on a small random configuration.
    rng = np.random.default_rng(20260808)
    model = Model(3, 2.2)
    Q, _ = cold_start(3, rng)
    D = dirac(Q, 0.2)
    hermiticity = np.linalg.norm(D - D.conj().T) / max(np.linalg.norm(D), 1e-300)
    _, logdet_d = np.linalg.slogdet(D)
    _, logdet_dd = np.linalg.slogdet(D.conj().T @ D)
    determinant_identity = abs(logdet_dd - 2 * logdet_d)

    Z = rng.normal(size=(3, 3)) + 1j * rng.normal(size=(3, 3))
    U, _ = np.linalg.qr(Z)
    QU = [U @ q @ U.conj().T for q in Q]
    covariance_error = np.max(
        np.abs(np.linalg.eigvalsh(D) - np.linalg.eigvalsh(dirac(QU, 0.2)))
    )

    directions = [rand_herm(3, rng, traceless=True, scale=0.2) for _ in range(3)]
    force = ferm_force(Q, 0.2)
    analytic = sum(np.trace(f @ d).real for f, d in zip(force, directions))
    eps = 2e-6
    numeric = (
        ferm_action([q + eps * d for q, d in zip(Q, directions)], 0.2)
        - ferm_action([q - eps * d for q, d in zip(Q, directions)], 0.2)
    ) / (2 * eps)
    force_relative_error = abs(analytic - numeric) / max(1.0, abs(numeric))
    noether = sum(q @ f - f @ q for q, f in zip(Q, force))
    noether_relative_error = np.linalg.norm(noether) / max(
        1.0, sum(np.linalg.norm(q) * np.linalg.norm(f) for q, f in zip(Q, force))
    )

    # Fit-window sensitivity of the ordered fuzzy-sphere counting law.
    ordered = next(
        p for p in fq if p["N"] == 24 and p["at"] == 3.0 and p["start"] == "sphere"
    )
    grid = np.asarray(ordered["grid"])
    counts = np.asarray(ordered["NL"])
    slopes = {}
    for lo, hi in ((0.7, 7.0), (1.0, 10.0), (1.2, 12.0)):
        use = (grid >= lo) & (grid <= hi) & (counts > 0)
        slopes[f"{lo:g}-{hi:g}"] = float(
            np.polyfit(np.log(grid[use]), np.log(counts[use]), 1)[0]
        )

    actual_hashes = {name: sha256(ROOT / name) for name in DATA_FILES}
    hash_match = actual_hashes == EXPECTED_SHA256
    equilibrium_fdt_consistent_with_zero = (
        abs(rt["equilibrium"]["D_FDT"]) <= 2 * rt["equilibrium"]["D_err"]
    )
    quench_defects_exceed_equilibrium = (
        rt["quench_shallow"]["D_FDT"] > rt["equilibrium"]["D_FDT"]
        and rt["quench_deep"]["D_FDT"] > rt["quench_shallow"]["D_FDT"]
    )
    bosonic_charge_ok = rt["charge"]["full_std_over_mean"] < 1e-12
    dynamical_fermion_charge_ok = fd["am_drift"] < 1e-12

    result = {
        "status": "PASS",
        "data_files_sha256": actual_hashes,
        "archived_hashes_match": hash_match,
        "scan_points": {"coupled": len(main_scan), "control": len(control)},
        "finite_scan_data": finite_data,
        "masked_points": {
            "coupled": sum(not stationary(p) for p in main_scan),
            "control": sum(not stationary(p) for p in control),
        },
        "displayed_jump_directions_are_nonstationary": {
            "coupled": not stationary(coupled_jump),
            "control": not stationary(control_jump),
        },
        "fermion_formal_checks": {
            "dirac_relative_hermiticity_error": hermiticity,
            "logdet_DdagD_minus_2logabsdetD": determinant_identity,
            "unitary_covariance_spectral_error": covariance_error,
            "fermion_force_relative_error": force_relative_error,
            "noether_relative_error": noether_relative_error,
        },
        "ordered_spectral_slopes_by_window": slopes,
        "classical_fdt_defects": {
            key: [rt[key]["D_FDT"], rt[key]["D_err"]]
            for key in ("equilibrium", "quench_shallow", "quench_deep")
        },
        "reported_value_checks": {
            "equilibrium_fdt_consistent_with_zero_at_2sigma":
                equilibrium_fdt_consistent_with_zero,
            "quench_defects_exceed_equilibrium": quench_defects_exceed_equilibrium,
            "bosonic_charge_relative_variation_below_1e-12": bosonic_charge_ok,
            "dynamical_fermion_charge_variation_below_1e-12":
                dynamical_fermion_charge_ok,
        },
        "limitations": [
            "No phase free-energy equality or equal-weight coexistence point was computed.",
            "Transient jump directions are not equilibrium susceptibility eigenvectors.",
            "The mode-number fraction is a fermion-derived spectral observable, not a direct bifermionic bilinear.",
        ],
    }

    passed = (
        finite_data
        and all(result["displayed_jump_directions_are_nonstationary"].values())
        and hermiticity < 1e-12
        and determinant_identity < 1e-10
        and covariance_error < 1e-10
        and force_relative_error < 1e-5
        and noether_relative_error < 1e-12
        and min(slopes.values()) > 1.85
        and max(slopes.values()) < 2.15
        and hash_match
        and equilibrium_fdt_consistent_with_zero
        and quench_defects_exceed_equilibrium
        and bosonic_charge_ok
        and dynamical_fermion_charge_ok
    )
    if not passed:
        result["status"] = "FAIL"
    print(json.dumps(result, indent=2, sort_keys=True))
    if not passed:
        raise SystemExit(1)


if __name__ == "__main__":
    main()

